Iterate Wronskians over $\mathbb{R}^d$ as $N$-ary brackets on $\mathbb{R}[x^1,\ldots,x^d]$: the $N$-bonacci numbers bound the highest total degrees

For the algebra $\mathbb{R}[x^1,\ldots,x^d]$ of polynomials in $d\geqslant 1$ variables, regard the complete generalised Wronskian $W_d^k$ of differential order $k\geqslant 1$ over $\mathbb{R}^d$ as the $N=\tbinom{d+k}{d}$-ary Lie bracket. Take an $N$-tuple of polynomials, calculate their Wronskian, and keep re-using the newly-created polynomials to produce more of them. The problem is: how fast do their maximal total degrees grow with the number $n$ of iterations of the bracket? Here enter the $N$-bonacci numbers defined by the recurrence $F^{(N)}_n=F^{(N)}_{n-1}+\cdots+F^{(N)}_{n-N}\in \mathbb{N}$. We prove that for any choice of the initial arguments, the sequence of highest total degrees ${\mathsf{D}}^{(N)}_n \geqslant 0$ grows (if at all) asymptotically no faster than the $n$th $N$-bonacci number: $\lim_{n\to+\infty} ({\mathsf{D}}^{(N)}_n/F^{(N)}_n )<\infty$. We show that for $d=1$ and $k$ odd, the highest polynomial degrees do attain the $N$-bonacci bound. Keywords: Differential polynomial, $N$-ary Lie bracket, multivariate Wronskian determinant, Fibonacci numbers, $N$-bonacci numbers, asymptotic growth rate, growth of polynomial degrees, Skolem--Pisot problem.

==> anc/comp-experiments.txt <==
4 Aug 2026
MGK


### LEGEND (begin) ############################################################

Notation: Base dimension d = dim(R^d), total differential order k, arity N, the
highest n=1,2,3... until which the Wronskian was iterated top(n). The chosen
value of top(n) was chosen depending on the length of the numbers and the speed
of the calculations:
    top(n)=3000 	if the calculation takes under 1 minute;
    top(n)=300 or 1000	if setting top(n)=3000 takes several minutes or hours;
    top(n)=50   	if each iteration takes over 1 second.
(Higher top(n) values should be reached by encoding the recurrence of coeff(n)
and making the calculations indirectly. Here we report direct calculations.)

32 experiments are reported in this file; the number of experiments (#Exps) for
each pair of d and k values is:

 k  #Exps
3| * 3 2 1
2| 5 4 3 2
1| * 5 4 3
   ------- d
   1 2 3 4
   
(Note: "*" indicates that the maximal bound was attained in the print.) 
   
The arities N = (d+k choose k) are:

 k     N
3| 4 10 20 35
2| 3 6  10 15 
1| 2 3  4  5
   --------- d
   1 2  3  4
   

The experiments are enumerated first by d, then by k. 

The replacement scheme is to drop the first argument and append the newly-
created argument as the N-th argument.

### LEGEND (end) ##############################################################


### Exps (#5) : d=1, k=2 ######################################################

No 1---------------------------------------------------------------------------
d=1, k=2, N=3
top(n)=3000

row = [x,x**3,x**5]

n	coeff(n)
1	16
2	6
3	30
4	520
5	2464
6	15498
7	100548
8	612990
9	3824640
10	23846730
11	148176930
12	922270536
13	5739096480
14	35707072102
15	222184527432
16	1382493374310
17	8602192648240
18	53525207895550
19	333047865602790
20	2072310670827000
21	12894462858745440
22	80232731410129074
23	499229110879553292
24	3106334616574687806
25	19328429428172178336
26	120266561994025285410
27	748330121926031617258
28	4656306471736986110616
29	28972761254877000269280
30	180276126553861471593070
31	1121725386053775707875216
32	6979669830880178804319366
33	43429338012522838119383376
34	270228742318982133259641270
35	1681434176001602985118842030
36	10462324858429578310147366824
37	65099331871313024337458454048
38	405065132983054415699431622298
39	2520421596383249352603666049620
40	15682724841638715773981871310270
41	97582031042537993835543348125760
42	607181014685955567825439901159610
43	3778039672430636796673201484087986
44	23507954664627220727174775582591400
45	146272665304923313922611413749259552
46	910146923483757719792631255441220662
47	5663173092526314737526037836844687320
48	35237749695570337809108516003409705830
49	219258529329844548592688201854102877040
50	1364284129923586466560342966938927129390

3000	191637132070874092956011278687964172052777924641023349693501297303819996426300677018864146434699413647887313437711112257153135831786357188729419373002671597841754106390960230564172395332043724661439674644971764329725085731575309201417461164060969712098123017578569571440833614941403264574135485903296479202381146860066349927804017091401286384850541588509920243795774825257073241880979016836486612062218871613821472477283908347828845929407977921537096238946478341790401709575348955600338495579765264872254669267395232319607418896256738776667559899668643409578649991898201106583092026440426414762178664723113783035650387295802151215144478235955430283336961470829672212809584203348999789710387641367101992946572323762522707983098630302905987920817445030583234760839855093095396963536845445178340859330621484883384625690597105975010684180521076822219097294427669955679796679683707335924485157068836194236971966492296268660879207331459628034063911928707663677427326615220447260402429263831137034373738957986619507337957080781405611354116432729035088682416881580771478415279274677012239224396021602639761005498862567843750142162791415145434593776847362408351659164348688924125864139715530710583185399919405155330417988064528499706063835834789801889367103744705513621766202852006467862096304292083794857703253236217407606709564575563442199912182908752239245984757115049474081168047941917965786603197479682283591739265058250693360842628328883620401691258666295648823678613199815615714543127833365373150713034461797837144273552023268849221039477853492577164566934029784527286119588262509464323710316778860560454378590869386530469103890467100393024819938715357332510803690175697335638270681934644484831010507066135321410848959839070624240282135099660843667445229441917275527454502435513844718495550167660698287540126841599713528873802772284259627064552891568484295692696191318179378491057552292592253159302334702731233546576717153839038692425320278233527631582651414946545757859304504822508973339260129415981008280863368132847881448552562807499527664248278731527775759915257356651668350928564041947553433147552429199997131836308550156298710029051914576609088001877968579848415771404190776469292506394582895952580217173553649729282166622253332027286887515827376653005268062154008361693851072842136116068662648871056853646941194742598421513350850220002648626471442219017072013254332239051614206


No 2---------------------------------------------------------------------------
d=1, k=2, N=3
top(n)=3000

row = [x,x**3,x**6]

1	30
2	12
3	42
4	960
5	4590
6	28050
7	184140
8	1122000
9	6989290
10	43614144
11	270974802
12	1686445936
13	10494972466
14	65296019910
15	406298198748
16	2528108031696
17	15730454800230
18	97879207991220
19	609030196072746
20	3789544396656096
21	23579543537056806
22	146718108755450170
23	912918571767556380
24	5680419074457571344
25	35345058666769179538
26	219926233713123421288
27	1368438762818291441970
28	8514785227702863663120
29	52981229012822737131210
30	329663115729335082611310
31	2051250450230046961624716
32	12763418801991863576326800
33	79417342478720425791876462
34	494155553790654989279150172
35	3074765582943611202299969770
36	19131998654133015299065946880
37	119044318217993239383466824990
38	740724999838246670604646827490
39	4608985406431914743114173187500
40	28678317164050006611175740690000
41	178444018116029031414547333893114
42	1110325526398385188857755148225552
43	6908736911372598981287994235205586
44	42987974765732301631894290246219696
45	267482464329661499218928677036176930
46	1664346113390341557098888736779603478
47	10355998446849815800927942064480945916
48	64437741025326664224317375186917088080
49	400948541056427911799515079297436596790
50	2494807080715211878790238587719233623556

3000	350438492636538362174096871251486931950963314692428031571964523071738892083944836925637967293264928910708937362070361199843412783772234165285055905606058815762552140381199213605049267683411853482982799475157363210989061245669356802506217313288578270303599160697678539593045314641513467180257695999481282306282666565891529303503209766546121785502313830117140668669974952718543348497841909653950872038225235512525232453690935064362389152645331338236272796270908552153303518163358625019871681748429167375799418479507368732945994198827859355267174866301910669762173022994862133092203497959785533314614249021512106003997212804656892682152392736686489492653127662219028139901669413003279874656131478591031722345219217448201544910868234964958967409294248505159712256616166041741507048541589943539477221801520914055430535658286967292021456582130047732284072423531217900500555365705301208887304309351124629952684984713020276086867625918698803992734562047442139662349796963449299290363037565270958293375629543730555790070774604816519879098726114419973962515681890213547651813269043533353845858518245432158764191079136046512884693028735266188559939929791242469861499054386569526674741802305965011938461634329673472876946623964361313180044591248580245591337794883866062906180581337948713710788105479585481017060976592469088078281926126525230032731936706885808814311148836143643122916014633700805043451480991161535259369628147064494378264093418440281787879824004673901227232645632311141456448221768864106151952717474300020753407765200304759309101101618466001702590420640006322748799391446034332640952293977472666457299916747280761229552820273011029505596303185472638169392309131268158535403638657722624037580530848312587035721188633590644146674693681433315287492379052800158584953670017956953125182755515893346614867830407643027910070770529142803030315454834529792496882974678229649456321353770975670443289648009728680444389827123948383432870426400072018537501570047875423936575499371369609268722670957672227655379036669651112854654346308489090610319156580095451024513519410333015503321840108432661008762637172780494014683839402529653826173680110972317212198442210869130136465678296874182166029478159768556295469562236425949009733983189309987700947725744731294516472174651462432943714366514508791894916078775871434741742572001480385326171235828448468927429448902113634768322224780244038500002704


No 3---------------------------------------------------------------------------
d=1, k=2, N=3
top(n)=3000

row = [x**2,x**3,x**4]

1	2
2	6
3	48
4	308
5	1820
6	11544
7	71808
8	445500
9	2775870
10	17269398
11	107438688
12	668574648
13	4159968120
14	25884246080
15	161059540992
16	1002153044424
17	6235658146874
18	38799915942710
19	241423230633360
20	1502198724920460
21	9347075015482260
22	58159954008820728
23	361886502603415680
24	2251752825046849956
25	14010997205498870646
26	87180102835063773030
27	542457486655807459520
28	3375312889464981996720
29	21002082896173705762800
30	130680473312486470520000
31	813128211593915676999680
32	5059497197497449663740112
33	31481519797820152354920306
34	195886280808822464569605798
35	1218855863870256196686494448
36	7584041162845368101956978980
37	47189895101374859847551945484
38	293627915759268996352029145368
39	1827029975970851216627292547200
40	11368260148100986702785336008780
41	70736299072611942224391155272878
42	440139822743749460223201943646838
43	2738665523991287508441177424171808
44	17040695853292877498211048311454440
45	106031683175837453489047530578381160
46	659756968488389075188450839032844672
47	4105181059392829139951477751925530624
48	25543514256483696042391754880356025624
49	158938451466910115691966820243391284650
50	988956770045345158807746297137004312150

3000	138915959657303885502692793724695205974679695117510758829572189613279569912579155936121108562351086023135730429361104028554217124088169712261136885734638621202719154310546626608006391556346124217738233821030849051700007730429320435078603547363532048474759266684688280848795910589573095483319857330760777614114529822882923952638191077446873525700945266204660257337372111061752632318786774931749233716353482123131283269725716248534966560288475442912307755578739222422563405167238450053952362676866230432776741171149083908339415483996876136070712575670598981701405004742488746091488378964517058668120694966424877560350212296618510474587503070452830550828198116976689523122920343109987777614729096252182095729060021489355669445022208066385945391985244143036703720724049901009586341302571307130960426369565683953891775800592738701710999880606223778910204304627971359997586374314682954088387999400527056205552522055509153754379634462537353866571029128364860094511830933659583953765818198789391723703086613285454498691663595071443555448892885378068851928422676903800475281441311337690608197843626984423115653703559156139240312980976646664574963554712829649922520600496872704623560990472616944087203370166317313988400330172373492833284092152739359997702384822664147561369238383537074485558395544750462014862530244495743652017537232861100464091634982457588090271336283807611541574447712050116299393481252372825667991065624197565782272955486162861616702456128045827302284221613982383615245646844920312629930556104990795492406871516146846137202628804195626246270953094736092184376763089561917774869892805647651150735577838595117404581364907728656010639962270610170268563390374739611627686786901770378906589567976398417950526912050380553693466678374224415641870390167810604801680533561973790586163878181560814523453554309242661273499593294304100013331226237625849501953589597804808179601194084372495795183781636500391703699207840721478645627419441373187786910688851752500435006926507126537315648208462253579897640802948788771007418083503306685112128031229003306792403585442694655925217380476842734888583218923658573413256145561888667064810420577772112475235930639087942674897009611638009678099126850612499616129600309176501519573903697243403285679563567524906761460137609646650847181802645539732807971801518615291324769018189727343186597793725388791877696278341383894781389984232070499675283956


No 4---------------------------------------------------------------------------
d=1, k=2, N=3
top(n)=3000

row = [x**2,x**3,x**5]

1	6
2	16
3	70
4	630
5	3600
6	22080
7	140250
8	866580
9	5391582
10	33587136
11	208879578
12	1299766858
13	8087985360
14	50323769664
15	313129734118
16	1948380841960
17	12123309049830
18	75434457379248
19	469373041496478
20	2920561874301918
21	18172503588108480
22	113074088055601920
23	703576654819574562
24	4377838667222219004
25	27240061461473962654
26	169494813488906638560
27	1054641226096252171410
28	6562254576173098413490
29	40832070715734848902240
30	254067863359970986558848
31	1580876944507260188807310
32	9836631365466595815055056
33	61206102699152584030569606
34	380840439011064879123819600
35	2369689190947271369937204150
36	14744828244275509794837248070
37	91746192194200349744943224880
38	570868893328975614857889592000
39	3552096120576111497487769575210
40	22102074569582057384820616030692
41	137524910277522896179577390707486
42	855716095215326163350016809744128
43	5324490189689250058786048156517898
44	33130375762025643960449025161542170
45	206145895480948583534037353793008304
46	1282693879746201106017251587366696128
47	7981258056580690494265026118561016310
48	49661482892814776495756712631288365240
49	309006783846546183993937551161890056678
50	1922721330518330096397528910989720070128

3000	270079225778772117939098613677208388989015004823460349118393267402251443701534671341828693183703867389057526061325508278667309601299175593961493904329067254448996253002639690900191623764035112252637630821188959705302509898845681429063135032506794511475668236417629222250112564039304116351896044994997858295481898426629294316896888063417868739542060207888465820450750622492673434450316719385962873389967028707155363954424766883040818922064805754859458020675326911436811209413630917343052426496912759518299082663463465972242948588338273718919315714072546825829441962162246728020482365609052164057808029671804683686971935092029208293368857186714972115940516523869305877896442593665451123612615080737167736996531910101943526256811993907874419113439732552125096908158795264326244950716295529524369479037405505662029236807350722213550365717458118251135976493536673167247082765364002695560125962559935534377927595364195849598345918619340200108691769310019565121632607127668262376381073186459676148794092669026920185977045641985362714660793239681112361612303734858579652267867373598540999345717197649883552040486370692160174242093741626191240675987500463595679054772242283428992587510892685862374052244606792807420095706609212086147938012365990744702971419335589463372938874210130456569374881410217130815201437982462640200655826042131528923856069233213963475547717672857099211234484644558858769052363652842689300385595446005386686989707347318115218802460414060654018672467040872316764798597750787286002179884806498896481229401138955926401531632458690056347831741354003708279058991408189724128140665045494445847374068033057418671158040889411962288206924166016564589196344757298474269205254558118086855736044293747583624989847095871155822511771557677189694812397342619606586898434423692790815753767576079222080265566471246745281104146058113327886236664701019229859580126272654233625539460047351211624927516353531172778302728356335551346384156407293720767763660640409378844014017009793043348027184686126470535245766146261426868079807975979915910388261296443347426442105025355765942994348195579158884480839370387733367548911603928367369335711254882319221175204900274916896291430189309887126310288019911884574120714902919921650318728403505518404705422598096606258859541737253713466779837328194443115165269270468974682953014703397582118230660104561837649959316342790913743941891878846248982987404


No 5---------------------------------------------------------------------------
d=1, k=2, N=3
top(n)=3000

row = [x**3,x**5,x**8]

1	30
2	120
3	750
4	5040
5	30294
6	189222
7	1181936
8	7336896
9	45673290
10	284239388
11	1768343366
12	11003559840
13	68467394970
14	426018210186
15	2650805983056
16	16494009865536
17	102630006878310
18	638591000135040
19	3973480735888014
20	24724039624952528
21	153839467703836878
22	957229551309210030
23	5956133556396709280
24	37060626649467612800
25	230600948216098792050
26	1434859637833386789156
27	8928073350988757657670
28	55552816214234023282752
29	345664206383811305520882
30	2150813436973658047982610
31	13382925843082467229215840
32	83272077923128637556289920
33	518140729683536201379625070
34	3224007644011758356570565000
35	20060621937588526281745095150
36	124822456072744944230639988464
37	776678090465277479837764150022
38	4832694974830820718936808588086
39	30070296827562100182922752872976
40	187105281009245791400104859242560
41	1164218177901741112339662092291418
42	7244071137093520733184998427534636
43	45074512351155184346980757203670790
44	280465448950520431979098548598518240
45	1745129652034960617515749497771124746
46	10858654831843277336677761141187140506
47	67565401011678658763831128463948913456
48	420409662574569185167571845744488158400
49	2615899287795434279622371943743442231350
50	16276812102706872691181518238930139822224

3000	2286357747776445576433971462485766976351048794829816569786488174711010780229689496306314226346063729513236132814221662841803151162143080482361368243773365968540857281933062881149018617756320093155190658093036766240185211623435916811179786422895445689381610881547373420068830509633152622201978157649713219564818541441425908332633557245329986489203539979292947022199198493581555896353851018379057053729699607537663930973849015990448431501596811266397337991902545872762006996561970674614350002767937857528402742958138422621695984198930425958020002784973425025552536790002374884619332247461991169625115529677684664607344426395403212833281921011156092323638736024196304463214727260386141679137080103377925638017396493736032614696823407836842910237435711596103991843605343834771538231323231894804523626262823092455906457546691739869361786929573341865861896362911685827676916886380277646168417710749566498946652747499979812804787293509444463647222213784737809306441742963915466334009394048928598817898275435570270783623859834328902471395142274269427162263142545739925194341406077367867986996090676626127659581222279295557302637199792763225944911119398264100538890614234111309795637730011223700148760378535669161753681706285743668132651695744150304485649883951977936310506636859671580559537357266018925169289065701003225193611280502115428004468923113159349498310962783539527988183873158790694323450286536250494046740443032587160796263665736271447505253952499297216217310595936069695399937283897111327689870689007559229040707081250356382550286735106247607992520360841733486741615048461833220457414668813677195788046803258663109720552044550670002736317614706782011032968909849037727908322354216251673241582663921171093115183344855762507943121026634449657250521481770980035946812198919682703865671171142699546546899730756743359049447928357965097726815137180989409418267949000687474036389574823765837146032000374483088923682264040138383087595647433352789470136579992664337792531931461398845744169607972977568418041558140414095369213807925815763822960175439180909978344822364788455361429216535158939215048695647129048286355496080263962868773794954349084022859670500139601992589619127499770001268473145412738507272503505716506494735173399490670312123559952749862904025628572374443702364335569012483301090284309158737403395828987689289140595831780177761740291077804801060045339354650541690636609280



### Exps (#5) : d=2, k=1 ######################################################

No 6---------------------------------------------------------------------------
d=2, k=1, N=3
top(n)=3000

row = [x,x*y,x**2*y**3]

1	-1
2	-2
3	3
4	-2
5	-3
6	8
7	-7
8	-4
9	19
10	-22
11	-1
12	42
13	-63
14	20
15	85
16	-168
17	103
18	150
19	-421
20	374
21	197
22	-992
23	1169
24	20
25	-2181
26	3330
27	-1129
28	-4382
29	8841
30	-5588
31	-7635
32	22064
33	-20017
34	-9682
35	51763
36	-62098
37	653
38	113208
39	-175959
40	63404
41	225763
42	-465126
43	302767
44	388122
45	-1156015
46	1070660
47	473477
48	-2700152
49	3297335
50	-123706

3000	12179962187131315944441369963539640221157523380117872780827700518561125834919969539011784975038525317880171734988965099275560521538100636991824310192239914164832717091335348895268819705538737704491534965373529117896818376101994161900508815305444283787345892698759545373124950212562024870995003241309971518898614756966928975900522276365560058123511094070389543288393898535846499074678327836145424900


No 7---------------------------------------------------------------------------
d=2, k=1, N=3
top(n)=3000

row = [x**2,y**2,x**3*y**4]

1	-10
2	1
3	3
4	-14
5	12
6	5
7	-31
8	38
9	-2
10	-67
11	107
12	-42
13	-132
14	281
15	-191
16	-222
17	694
18	-663
19	-253
20	1610
21	-2020
22	157
23	3473
24	-5650
25	2334
26	6789
27	-14773
28	10318
29	11244
30	-36335
31	35409
32	12170
33	-83914
34	107153
35	-11069
36	-179998
37	298220
38	-129291
39	-348927
40	776438
41	-556802
42	-568563
43	1901803
44	-1890042
45	-580324
46	4372169
47	-5681887
48	729394
49	9324662
50	-15735943

3000	8631560150637362958378639596650860125459757474489827484418680223487056537432409488208504673491783267041337323137346155112492050127034546646566580536986305709854516263056261064086515481775499103078552038620962357771429738386012574623176844117487596865609055490401023415760563165207293132037029681213479714565957817045883864428239056920232044914472803974840588211941369002784093727532302345967168510


No 8---------------------------------------------------------------------------
d=2, k=1, N=3
top(n)=3000

row = [x*y, x**3, y**4]

1	5
2	-12
3	9
4	8
5	-29
6	30
7	7
8	-66
9	89
10	-16
11	-139
12	244
13	-121
14	-262
15	627
16	-486
17	-403
18	1516
19	-1599
20	-320
21	3435
22	-4714
23	959
24	7190
25	-12863
26	6632
27	13421
28	-32916
29	26127
30	20210
31	-79253
32	85170
33	14293
34	-178716
35	249593
36	-56584
37	-371725
38	677902
39	-362761
40	-686866
41	1727529
42	-1403424
43	-1010971
44	4141924
45	-4534377
46	-618518
47	9294819
48	-13210678
49	3297341
50	19208156

3000	44612235822814687493506766016474121935374736657577090447685983375846588152525614338452133718813485824103902676657962760985848548697302898032835520345019517116150291734412846731798147126339391420412819179732633069603432624880984481391803648360246608937449989314194287892688249293147865344084382376770201731907730454086212765850035763212476365249278782301292200059826717483488662740259703559487188870


No 9---------------------------------------------------------------------------
d=2, k=1, N=3
top(n)=3000

row = [x*y, x**3, x*y**3]

1	4
2	-9
3	6
4	7
5	-22
6	21
7	8
8	-51
9	64
10	-5
11	-110
12	179
13	-74
14	-215
15	468
16	-327
17	-356
18	1151
19	-1122
20	-385
21	2658
22	-3395
23	352
24	5701
25	-9448
26	4099
27	11050
28	-24597
29	17646
30	18001
31	-60244
32	59889
33	18356
34	-138489
35	180022
36	-23177
37	-295334
38	498533
39	-226376
40	-567491
41	1292400
42	-951285
43	-908606
44	3152291
45	-3194970
46	-865927
47	7213188
48	-9542231
49	1463116
50	15292303

3000	31151918438008770518238766391430457574267294504986464416816791969259265346497399553858233490865603912398880939586341722839295532562760016955907253888582477695155267153266272787772518056659904071705731729097557145431931347426025908285289516652016724469664620532528707747916707608725697168118378728830002588243572820144601857938362164175959619610021366209150439075107979488972259734339433652879571701


No 10--------------------------------------------------------------------------
d=2, k=1, N=3
top(n)=

row = [x, x**3, x*y**3]

1	6
2	-7
3	9
4	4
5	-20
6	25
7	-1
8	-44
9	70
10	-27
11	-87
12	184
13	-124
14	-147
15	455
16	-432
17	-170
18	1057
19	-1319
20	92
21	2284
22	-3695
23	1503
24	4476
25	-9674
26	6701
27	7449
28	-23824
29	23076
30	8197
31	-55097
32	69976
33	-6682
34	-118391
35	195049
36	-83340
37	-230100
38	508489
39	-361729
40	-376860
41	1247078
42	-1231947
43	-391991
44	2871016
45	-3710972
46	447965
47	6134023
48	-10292960
49	4606902
50	11820081

3000	37137360127165565282510702777668596047067844618649204533855203582699024038914743928750317444601834509315362153458070534314553030328135990603783895520462077352473441601123234666024312787219271984811583480307295623001597874858819722112602480271518183430120108418345645390012204917019588840727612257707029684878786535535133929069986405110038746763811360303602885532288561099332352779924057229412385996


### Exps (#4) : d=2, k=2 ######################################################
No 11--------------------------------------------------------------------------
d=2, k=2, N=6
top(n)=

row = [1, x, x**2, x**2*y**2, x**2*y**4, x**3*y**6]

1	192
2	-896
3	7680
4	30912
5	-172032
6	9050880
7	6623232
8	-447654144
9	19815566400
10	-44361716736
11	-120945438912
12	9722746434560
13	-35295103247552
14	225553979490560
15	15673859927686464
16	-88158158117527680
17	1039918794435709440
18	2473350046011952320
19	-30589883382370867200
20	1605856512083567184000
21	-823121128207028736000
22	-35660639617298575701120
23	2486910392904412682176320
24	-8471597612182843057920000
25	49044461728485258083954880
26	2317474891214849321821900800
27	-13074744376777719520742731200
28	145616362751403965830735192320
29	1960813000051334597787296965056
30	-12632341333809454467472509948288
31	246906446023734733693392186392064
32	800405760475063364908689141342912
33	-11939159127307234731499185700257792
34	415386685430195648162734019899567104
35	-569414498502990360574526322709708800
36	-4839959799130545167865068242372801536
37	429146142581147572011117207654899336256
38	-1468795837389121719597312487787280657408
39	6056154232520002992151103363795789935680
40	466379421420465914816528595217444501632000
41	-2338601452795739873097544746325590842771136
42	25322482622044885312504694953244409726341376
43	279084044067158997887745516271768829724356160
44	-2093385426949216262099192359949331589786389120
45	47607797698587037301555747593044587126379502080
46	98525393753165101448121646167238021848217963200
47	-1791575226325877597431836751983687093318383032320
48	70740677833734381206260430851962654295753956802944
49	-146270746591998314595261811100340458571116652257280
50	-274897360568381365259272310050506988770692208564096

300	481765978378621300822420385451732343212090424016300808535730720400583131319879995595241954543535906602255102529128818201322000293443652586505933134147614760557667133035838431001998250595143035162226688931732442842337467593423076716295570440752304515259252333963824034208079425305826655498235117602771860096


No 12--------------------------------------------------------------------------
d=2, k=2, N=6
top(n)=

row = [1, x, x**2, x**2*y**2, x**2*y**3, x**3*y**5]

1	60
2	-312
3	2880
4	10080
5	-71064
6	5281920
7	-1749888
8	-121326744
9	6219387720
10	-15160803840
11	-74343434256
12	4522725580464
13	-14039807169024
14	61764610583616
15	4589797660672092
16	-29681162992423800
17	469043508084905600
18	256678395448768800
19	-7389469308274515360
20	596802494859158246400
21	-1157252337004621086720
22	-3879255616475647001760
23	1115240107919064358105800
24	-4628329000019686071258624
25	34039204305634006851682728
26	838186180186528533913316280
27	-5100334750093128395088845760
28	73870078852692421710770921760
29	811735028524447543821168614300
30	-6003074316860418587971908287000
31	124030110531252757865311518168000
32	186742451638764342817395746628000
33	-4240024303389957318133374893735400
34	179055726326498734392857613359165568
35	-315115674447697303108387463826906240
36	-1858568061622592339490919554435774120
37	189117172243413831505889879554336617640
38	-674414677968925383966911697025450432512
39	3609460781228516598075748305624817842816
40	181631138035593917332175459368595836825152
41	-1000400158696898912202384972489621527404032
42	12437508970221832488116825494788999786451200
43	102205490559904467852932351299397433742441980
44	-827254101732234825572044355245546884197559960
45	21121936631261083670070598199260753271175636480
46	19242035295619471121033938347779658340414324512
47	-649623636109022533358537053532954127365254712880
48	31630300509305260903680292109554239093125596634112
49	-82136820741879716063872479216922674207532681838592
50	77337490674177314002748346458618943582561559862352

300	84161848491282189972476227313671589096437176373764638656771218546666532462296692022230032421820925080776001285232199022963373542465336105414588508928470243355031121668426937207328764435950259655993609725935967988569031929629648142551515617757071043049070416108196784240656986400522260854943484684314163200


No 13--------------------------------------------------------------------------
d=2, k=2, N=6
top(n)=

row = [1, x, x*y, x**2, x**2*y**4, x**3*y**6]

1	-48
2	-48
3	-5568
4	59136
5	-72576
6	-3548160
7	-5221440
8	170394840
9	-2844135000
10	8786311800
11	14025589560
12	-697803815520
13	373720586400
14	103300628666400
15	3262771339578000
16	-28959377278863600
17	225268109443145520
18	376128367129860720
19	-1696419553085761152
20	133871589878372272512
21	3924617662658608630080
22	-39494771867493402341400
23	565995700591811596618200
24	-437670133134479531407800
25	-4026062524355528139994440
26	294438200824996157165495616
27	-154137220235585312730988608
28	-19183492560120174582283371168
29	703042118110667262808555703120
30	-1757817110672683127270738136368
31	6987511059545003141290615163360
32	330135388262843355706269366878176
33	-2734173091479795611761028253682560
34	40564326483512806660073055670465920
35	293891543201948231686721592859936128
36	-1911442568353405203423090131460626760
37	42818807416153922554014676870288547400
38	25803421240438945154340024633189368472
39	-1637128132440758916736411859428159541640
40	108397646333902417667815270257805292479200
41	-341962535118190714384985587225773860407200
42	812030394664478764086959756819183237517600
43	67180632694972717122347201696217195800801424
44	-300470441833278203352795670811189529666213360
45	3284875625746122718214360905882521746419029840
46	97994030884035885861436425948151764719714101200
47	-613949865202624309942104025644019075207363872000
48	8669059350377386132020144741168395703790706791680
49	25299438005449035868647230706397062860883140100480
50	-312368790844551399311202739931376730771768999854648

300	429007945594675189364706674023778435107946682848160107630618880538071136338292893663741891906007695741356931093454014789645812091637322102222668306004526770145305760609380168884412954189792895178832063935768496229757095848786360061441766414701430393875486094975207041095095700528625785461587505552974556800


No 14--------------------------------------------------------------------------
d=2, k=2, N=6
top(n)=

row = [1, x, x*y, x**2, y**4, x**3*y**6]

1	-528
2	-312
3	10608
4	-45528
5	-61344
6	70344
7	-3641352
8	3696504
9	514220840
10	-5873222880
11	-15971721696
12	5808064080
13	-66010555800
14	-7081866739440
15	-394329189500400
16	8833310399159400
17	-30560355707024880
18	3346039732146120
19	-1155632600613060000
20	60704101674672915000
21	-318393141348184554600
22	2411562677069575861000
23	-37540201427390243751000
24	51839331411480458976000
25	-812969897475697396074000
26	97792983975791245579200000
27	-590135610192939881828037000
28	3225411755825571473596664400
29	-40342800457709899166620832400
30	135587012081602132707364479816
31	2177856879209263359693576316656
32	33267849256149138982094402867560
33	-460518940402937890751115601051680
34	13320197171798335222076481090597480
35	-53691150491295634018527615352178760
36	343376405065246554870409452902534040
37	6052621893907208863341126670863417000
38	-44696889846725761210185136565406479520
39	470849624053025794786137636070671168000
40	14478315366339585532801334404624469024304
41	-66587571592312743038757538887706971827640
42	982390193491722845456200006848790905505488
43	3653299423630508589106309827922976294750736
44	-57426926671295606540655414041020688479539096
45	2008415365294406055764368497768758025679931280
46	467580822090896453530960611042084934894588680
47	-47677667755350988026838171090013599473944171040
48	1760241956841601194547650257753332797921360156120
49	-4035408205469239158431393265333148025486362100520
50	-1909171288738649327046437597099940878697598564824

300	-2344147809992868008549770914020686121487353422645259143585337304154244943405115367055030304614355673298996621859224122315393455977419420277124029788092283651486482907910428257934206841880344642071668321480389560150899302722012841684706300387117211025512338238214619108213817438157036691697567108329440904


### Exps (#3) : d=2, k=3 ######################################################
No 15--------------------------------------------------------------------------
d=2, k=3, N=10
top(n)=50

row = [1, x, y, x**2, y**2, x*y, x**2*y, x**3*y**2, x**4*y**5, x**7*y**7]

1	322560
2	-8128512
3	-946391040
4	28344992256
5	714152097792
6	-623582736344064
7	-386569947815331840
8	-1000783849441483699200
9	-400455592571425781698560
10	1087056927275701468423680
11	183822709971828910532014080
12	-39420194697968077087362771148800
13	-75144339598707021454957131715491840
14	206589227286063623013571369906529280
15	5130890616870820839421638753862892449536
16	14285874347988526222426187490441281236992
17	162111407368350362430805506172705817280522240
18	-66197666141614317817347141591495878205842749440
19	7080278458366057949906726838876022070635988390400
20	796374808156355362016355492011432035774971806304000
21	163578104034143037390703785232706407080721351507486080
22	2334897676849997754180733662997728444364725668342452999680
23	12725019123090984970070394542399269966750588990573291954341120
24	-456742286221274410902833492438141204075989926479923854439320576
25	-3107473395980367728051754275318151077510953207146658475308457389056
26	133154310756285062457904493541448316149400947062543078911949502475520
27	-351507152369511630929170612983304316962498624685571070436445824045875200
28	221087893890949168453741828784470384820466191876611626805791671033814869760
29	-51280068944858141926816347296290669227856160894383707870052328824428309903360
30	-606183564455144626889701831173377311889599971436853062164020003842988926337280
31	6092083470733529945908438461179837403055986203760884228856245841941917648326819840
32	-1126914080760189523148161776478268789192390226434281950062990330619497705920518819840
33	105938153438644351936851089903839010967395811916732187593047990645880599332078273402880
34	978103248827808380601241187818921205279672858260567609181125097071650672549560273329797120
35	2604608253181104829245197238885192737076347083739782901826770231566692248114792800931212800000
36	-240549778473935147466756492825201135298672876270326007900796602283501976423488150129305882199040
37	74091029259300526257703780769911490280857953840630172753687460728180447633761005045087724813977600
38	40354953613964474911628361549838925341612228139731391433204816989260233375003893112993904160157696000
39	17784863889662736066778700896020559566319759973394750853688131728081359096608458244765290081623334912000
40	253094469303362563573600409646681049400596253578256496857435083792413131646336840300913648821541107302400
41	4088265310160016770771360555227828165270333553932471582454521661547299495013822104248657847928394952675189760
42	-137482663939614454675728894395059588819412388087508529799445316287445681563428203361554936429054445930542803200
43	-48839877612856701757370160463062249993680546526653198373815078711877493759524498197209889827148405935284609840000
44	992287775401654635842190625762300294660495192659774924292062485837021175854494767224429778822582222129271388569113600
45	-991756705284926394592343118627166156226435901509532281904927383399268107295693835558209717897917137676444508792467765760
46	367849491225430018410764627558649289985468874532771409148291706711561357585321949723762069001170903059568659177058728704000
47	13799408254871290522231978815312381747494684748470956914569203976788272344001367501683199551125616530698005359544936383539200
48	-152659658988420557863921589045387179925892178637320691170643662715136071112761794779631279201263761263089618465812434892898524160
49	1957413640823526936882250310716113526078037219541683759439125891614810672933647579307275542544833453494280811948601619905911936000
50	-212734702851961296119616323444652425650252666782642292348843600890911457909939818991294703605735231316338699888247974146039237798400


No 16--------------------------------------------------------------------------
d=2, k=3, N=10
top(n)=50

row = [1, x, y, x**2, y**2, x*y, x**2*y, x**2*y**2, x**2*y**4, x**3*y**5]

1	4608
2	16128
3	470016
4	-10948608
5	2036136960
6	-51330816000
7	5920584192000
8	12577277866752000
9	-5182672978233273600
10	1346576833905072860160
11	-8513489487339736808832000
12	-5024630651341226834240640000
13	10598229093356202784971748032000
14	281276636664521861029067765760000
15	960380864030212634865074063448384000
16	-26471673216575361180334269618691392000
17	38563949474759936531118994650253256601600
18	226042398263892970528331660608254493040640
19	43627169718568927365024193175093324035645440
20	-252227794422747798650183770189847589190397061120
21	630665877758754351805801372326240487340026313535360
22	1088701148436889462574983229256965641831908465488107008
23	-3477325176168438255880105268653989087657079643820742295040
24	-404744392176722072897396760609348102547463134016223618360576
25	87465895120032706440850246935059009876323640330050946794404864
26	-35197312718870119882431539628711476424291958564658724989921409024
27	13735211285171749148923565558508090575046471395570186573565805908480
28	-31887230317114805045907709926579703410802452118473946781817303275520
29	-73631052477354202991645796111585887531689682573360109568979927741583360
30	115400512000525102403635202195649709283922872145977736497888662619595816960
31	-1665082793512851555282653663293284375349666964599990578326923144009316567658240
32	267290053368301947826849272585857648835313404477596292733497168079019073379380480
33	2149335059498956989758430320590395222463678487700064864884266757591759363565561804800
34	1130264682308191254383160716542961644874086783903633781213030314274324185188383500830720
35	-48758111172472068752345578929488665672723359785444954368417772155751449246043987769643008
36	43630046355311854357561344504342511639445606346424477106741267909453166159400032858548926464
37	-8977936152828413089677673866605288978258721758630565049743200085279448395475962681003733238784
38	-170767019203425555293306362831575152411280936608430751973218565117832565288011467489796306769920
39	-2639155072128761625330111245658062014484673468097526815568171892385098998960782634361983225122406400
40	-5199761143895263380519786407827702404346584942461627867486584592518049512724681186931280083091953254400
41	-21979336062176437328708198287134220398604183787879480035117735297028711359925356807140383686592434596864000
42	521649207764123302084000970720373003595533586498500534297542854479955525261011758766119814227564012196480000
43	169818151199732192678773169325453164025903760873377772022900528678415645113969276512006201797697519159877136000
44	-2772641144067072499358747247224674081286008629733879910758280906036669715558138476410930941478641405180734873664000
45	-4171386295208289754557721959777692964337486455961933389635500060360745829564913138601871457298926540632303765522316800
46	-3798875459010850546240003591942826019684867935446378266240333992042543927184591930382937315698313550888609285436519046400
47	-10831857959781047160900418775479753918951249796473241775690883311359114294381554090757989273633187198306295541592876774400
48	10684768283613984235540023760436209957706008820654988630140701265911589130483423102665980927787033430735788048255736180940800
49	-87149139803830477233181678620883745881692531356008548368853202108761416799218642664184740011029816820330139889159522771484160000
50	-18804677805982420009475145157236286402336792051990334637259672113210089111826963201289823133026858601419083708696296010115381760000


No 17--------------------------------------------------------------------------
d=2, k=3, N=10
top(n)=50

row = [1, x, y, x**2, y**2, x*y, x**2*y, x*y**2, x**2*y**4, x**3*y**5]

1	2304
2	-34560
3	-2972160
4	-12441600
5	28745280000
6	384429888000
7	-267009955200000
8	-43082088005376000
9	-120180193378905600000
10	24560250028507809792000
11	4345675013836458270720000
12	-7505097731221184427170304000
13	-7761517112292368925935376691200
14	-1341036158672752603932055696128000
15	2706559069800314728009975863483648000
16	36722507733807588176704762949442846720
17	-145969685214975098487367655758236987420672
18	-5163928779335954606573767297972397104840704
19	15062118315547879894527509884719149802094940160
20	-12860036042803696297311140974928496117261795993600
21	-606946620930714554116070358859053893002939638132480
22	64064174646926897123593310109956291039674610542396416
23	896952946984807386735777516467285592680341141883094296832
24	640245117911018999224519542018740412890673194944884441783552
25	-98727950846678670823132533713813927655225781719886862105184768
26	-56954124537621691365420191673023742886949786275256168436513146880
27	9337627823084496237573647646161537976966686539014287702868380275200
28	-6913058495243657999861615839461185639198888880577456056029378480486400
29	-74965435541078294231555022462043185732664656855935184868779171886291660800
30	5240772287251684943856233978758128123531506811288130486360914536312147865600
31	4888758181135590033069607719514549358264045284476625185055711330924651168358400
32	729690298155847566585007693887414613968743985664108959152764299849045141720637440
33	-1436543166056017376413698463640351500733565193165920565073074110927534898974344478720
34	-577653683453820407942403499142713802770791262372784260454218921690898071670763925478400
35	-135687785172710378029676574821775773165423923758269087923101747014157633685247781948096000
36	576273764994968287315132920513140091975883829529158294862604752779938197785188433874334617600
37	98394580863227785341997469941539497326851616967591600611242004989080788445477679121568580096000
38	40748572289184481908703267176190899531037675582484837492449892473509731465228060079518805510144000
39	-127651661300556639370208257661638159362703928804230506892050993097692971275991775810132442059970560000
40	-79368326990543927821455618067241250025374105674346837289117477548243182353317190430969333088187298611200
41	-2865742959430894169451657616889763784851013225375312145680396559178077973913715857224564321147883464499200
42	-8819505536680649508805280274873349814864342060436944821651921927423140697671268774429018792001639568360345600
43	11693636429139257214664641016405794377887315870303121111633778375387602393395326157488251854533975431100166867200
44	1413606051280375204209802858070954915606273910781725760931432321741049911182128101405970432424377823811853195955200
45	5481159019300197178408401859927486693988039429324230779916784423536607167195663890902197408828462964190421049590406400
46	8453165109561693186477182891778652573655206378619319207342759327172402804083215029468765920613499707171317003666377145600
47	802864119139151678360106042501463513079800295606724264658464434297505183678625832727842240653336025245684125271900784832000
48	-660813708353591666286040187787394507687925529662151305935459493187188593320554274097037592462382466094601709533812079938816000
49	-980778866526594687512340654334364950193568924928427765776080546719872705718688298714060394974090325411855438311661590941662784000
50	-1135543846053901916167462190240502974991907672692592242139583653406549736835505237884041538394959276240500552021993498318930696230400


### Exps (#4) : d=3, k=1 ######################################################
No 18--------------------------------------------------------------------------
d=3, k=1, N=4
top(n)=3000

row = [x, y, x*y*z, x**6*y**7*z**8]

1	4
2	-8
3	6
4	16
5	6
6	-12
7	4
8	38
9	28
10	-18
11	-4
12	80
13	94
14	-8
15	-26
16	156
17	268
18	78
19	-60
20	286
21	692
22	424
23	-42
24	512
25	1670
26	1540
27	340
28	982
29	3852
30	4750
31	2220
32	2304
33	8686
34	13352
35	9190
36	6828
37	19676
38	35390
39	31732
40	22846
41	46180
42	90456
43	98854
44	77424
45	115206
46	227092
47	288164
48	253702
49	307836
50	569390

3000	390739959511302118639479644911491031206666731854654751346145054657551532071288186938021228619232397197901146157935501049615190564733061474503663314259723319172215972338109933288426916472271336928325630796042367530488905279627472105636843820144354997180950924227098120759975807374834221650975880115723520569942771494491110856752859582


No 19--------------------------------------------------------------------------
d=3, k=1, N=4
top(n)=

row = [1, y, y*z, x**9*y**7*z**8]

1	9
2	15
3	8
4	-8
5	8
6	39
7	31
8	-8
9	8
10	86
11	101
12	15
13	8
14	180
15	288
16	131
17	31
18	368
19	756
20	550
21	193
22	767
23	1880
24	1856
25	936
26	1727
27	4527
28	5592
29	3728
30	4390
31	10781
32	15711
33	13048
34	12508
35	25952
36	42203
37	41807
38	38064
39	64412
40	110358
41	125817
42	117935
43	166888
44	285128
45	361992
46	361687
47	451711
48	737144
49	1009112
50	1085366

3000	870453509106926119239683518375104991534340987790417294477844274185344531768238241807241201394855574079058291932948902495002299582076261648586810350495387046293504875941444763609847572101756065014045826440421077038675458833338420565267720515670163211637041799262738634672816487826565017472473956751988121778568788694641859503618573142


No 20--------------------------------------------------------------------------
d=3, k=1, N=4
top(n)=1000

row = [1, y, x**3*y*z, x**2*y**3*z**4]

1	-10
2	-14
3	-8
4	8
5	-8
6	-38
7	-30
8	8
9	-8
10	-84
11	-98
12	-14
13	-8
14	-176
15	-280
16	-126
17	-30
18	-360
19	-736
20	-532
21	-186
22	-750
23	-1832
24	-1800
25	-904
26	-1686
27	-4414
28	-5432
29	-3608
30	-4276
31	-10514
32	-15278
33	-12648
34	-12160
35	-25304
36	-41070
37	-40574
38	-36968
39	-62768
40	-107444
41	-122218
42	-114510
43	-162504
44	-277656
45	-351880
46	-351238
47	-439518
48	-717816
49	-981416
50	-1054356

1000	-2048914540332225681782514767971299385771023838719286863945855944028124931087357055807884578217037196023357728180


No 21--------------------------------------------------------------------------
d=3, k=1, N=4
top(n)=1000

row = [x*y, y**2, x*y**2*z**3, x**2*y**3*z**4]

1	5
2	7
3	8
4	14
5	18
6	19
7	23
8	36
9	50
10	56
11	65
12	95
13	136
14	162
15	186
16	255
17	367
18	460
19	534
20	696
21	989
22	1287
23	1528
24	1926
25	2674
26	3563
27	4343
28	5380
29	7274
30	9800
31	12249
32	15103
33	19928
34	26874
35	34298
36	42455
37	54959
38	73676
39	95470
40	119208
41	152373
42	202311
43	264616
44	333886
45	423954
46	556995
47	731543
48	932388
49	1181794
50	1537944

1000	2865608048277713237254968877365715245510335350513294786390722453781542302889964780387060805758931135937844266152


### Exps (#3) : d=3, k=2 ######################################################
No 22--------------------------------------------------------------------------
d=3, k=2, N=10
top(n)=50

row = [1, x, y, z, x**2, x*y, x*z, y*z, x**4*y**5*z**6, x**9*y**11*z**13]

1	360
2	-27144
3	544032
4	-632448
5	78369288
6	46497624
7	-261705120
8	-1232654976
9	-484703605680
10	-4316966840160
11	-71520855221520
12	2356069201070400
13	-37472648517487200
14	1178278708101765840
15	-992182523843842600
16	150072613025007569600
17	-2297723269746041536080
18	-2723516469194596218000
19	-91498947254657252824800
20	-1273936268517609645899808
21	4099596549286727659344768
22	-1224474311344582362569178288
23	36625244329780833285336925800
24	-121756041604761808020554138520
25	152040612397611470826667017600
26	28434286749142027420125413006880
27	-505190306477612924959565007340920
28	-142410223099508968588211665655160
29	57770223224105639165177540707571280
30	-1809051893366520030177976056719875920
31	18120050753514091699165078117696629840
32	-1448390633675653100111007259817997416832
33	445903221735856101550540526638173777362256
34	-1248136792764324443549406270316139447680992
35	5507491955870249063452975639065771476082096
36	358692550166632274098712602047629987344735248
37	384066793495647694074236658906052801863966408
38	13102882033935494431054756883263539391272497808
39	-434076108267942548706176950600903848797306274720
40	-5972992536938863437700158240427142383910809185408
41	-33714686392636883706273647871588483701178154066320
42	-35605063931435125162292264060290709166166351336519296
43	-663801714523642799901806291549864130992255740978537920
44	6427499127092160398498769694813512525044575571655665472
45	2302635671642171806101910286870927900534719388854412712
46	16419695856947215073248378255715095501057840164439285272
47	27687254619918656499685121677651636954210216346920746807072
48	439221253738712512180883482558153053031729039096875864408576
49	-9189978971620897289650464734952756028940650460434570195460664
50	311268799102907715094195642436462209274714288851277674151822136


No 23--------------------------------------------------------------------------
d=3, k=2, N=10
top(n)=50

row = [1, x, y, z, x**2, x*y, x*z, y*z, x**2*y**3*z, x**3*y**4*z**5]

1	-240
2	5680
3	-43808
4	-1206976
5	-18529888
6	-91453872
7	3148964200
8	12709359920
9	-174181009032
10	737670003912
11	402419213872
12	-54316938184416
13	3160096140018720
14	72474317439144000
15	-1307152569593092800
16	5470524363374501760
17	429574953011170878144
18	1107207360299950062336
19	-9540500086753660004976
20	-50793702781473936592152
21	-49531846442687883998760
22	97700363236110008576424648
23	3364496045606714247241271280
24	-91176569912258810852433566880
25	310712653901536096080029376
26	-1315195191850854335215877286912
27	92106660062335672163019962987712
28	2015312809759398192481837702183776
29	-24369640410711939912714566336615208
30	297022285333882546578612274380417504
31	-93289994188512468288324487026648840
32	228493433803278079885636751303546856
33	-15963897206060373225455047644501739968144
34	-235909478613629733644956792905736092700272
35	747066274019358426844175667789648995040000
36	4251274806517985398480942005462699632494080
37	526753223613791141387147192807056111566804480
38	9371940843987830024520642283049895926917013760
39	-16661831631704030767288475539841988146038192800
40	152089846621636411934019135289649350472060779200
41	-3657128850797921067078818075938338836530027588800
42	-27725820270977486758587798426447446601598083478200
43	875697749703126541160293830270509632308407576031960
44	-234030782700565306581643107752876372853347125564345560
45	894823476629359952718712914195692637912092940725793360
46	-3486315187085458979106371635189390787646465589703863408
47	-1139133215520550473493740059275854125424729453801476903520
48	10252570703493219149759173750644645576106050114341322991424
49	519258982162303581042779873148702099126111331397613416800
50	-495128763721014997814382688475961769478260810553484176862480


No 24--------------------------------------------------------------------------
d=3, k=2, N=10
top(n)=50

row = [1, x, y, z, x**2, x*y, x*z, y*z, x*y**2*z, x**2*y**3*z**4]

1	-48
2	456
3	-1992
4	-34848
5	-673200
6	-1840080
7	60313440
8	284375520
9	-2930776560
10	43870302720
11	21316967424
12	-1027811885040
13	56967047494992
14	2183500364020560
15	-45913780983007128
16	-91499591962906056
17	8998298646509787264
18	68733340223623486776
19	124442645779362251520
20	121042625872925168880
21	1763378550745917345000
22	3945803484182327048430144
23	-60773179347024115155171120
24	-174604528029097211313751560
25	24023812573373999769423000
26	8752361900379743907866838240
27	675283012697606190107312461200
28	19690687439788816807777237221360
29	-530968684878742270652945147577600
30	6508517979971551480977043741222560
31	-1184093658102852408532614571187152
32	-1632886453948495515890729327554157824
33	-946915128146064477014409973845243575264
34	-1194800192909638893761911319413190980848
35	-3328234767026540149039904916563721283440
36	-3908398779672867928664035938940376888400
37	14411101969007046535532052405582034594039560
38	123520672240545127198346305918833768452417496
39	-359856664691183883128049068340182861824470720
40	6693716041676795472077898264906871098437077800
41	-119531886582724872130734819232445448070383255600
42	-5554960616919327065174635065135347915021107537440
43	-763832386402834268060851894572013971880615847785080
44	2954893795113594929378761205050608164159801455415088
45	-42320265493270367192006036449110865225343931100330992
46	409188587565445077733340318699505358848555913229339496
47	-48676198836484844106079195824746674254035425803410584392
48	46802208532521738694079224353759075444045165229994677920
49	21660004226625580342370088319421118874618091662233788304
50	27316152934300571117360712927106696963000545282639660303984


### Exps (#2) : d=3, k=3 ######################################################
No 25--------------------------------------------------------------------------
d=3, k=2, N=20
top(n)=50

row = [1, x, y, z, x**2, y**2, z**2, x*y, x*z, y*z, x**2*y, x**2*z, y**2*z, x*z**2, y*z**2, x**3, y**3, z**3, x*y**2*z, x**2*y**3*z**4]

1	-1327104
2	7962624
3	1281982464
4	-247589830656
5	-320470135603200
6	149892963635036160
7	-17253100960697548800
8	-7411080220199416627200
9	219603609352286202455654400
10	1884452605765912904815086796800
11	843264933956563983456163029870182400
12	1143446020128901545777019403089182720000
13	33393433082788320275660312866841113264128000
14	-109294380724144651209934328687584238803872645120
15	-62562662945363807477856144900374333089121604993024
16	1545462106911165111989215666780420157065194926748205056
17	19200824287393424252681763954290169718717653747233980416
18	24369343112871888457943862508135245700115831111516398288896
19	-1014296682313549366227134841134105871883071988171481948160000000
20	-2690347269371367949551568672566944780281468266474112033773060096000
21	-9706561317196970465942553095634937216333088794478927066467415359488000
22	1073423299497941005201714081808278865033409666332110431828952266886663372800
23	35048225279581959449861081776230341105618540790831510345457711306194418768281600
24	1231660062423162106687368903010851657775740136238310057089943101407205519953074585600
25	20397720509628550146597222778557541598061180951151235069152118145137177280475576506777600
26	413347646378741785090609528940251990188110611388907696564126229908814822054992063196181299200
27	-6126546072282599157983645339959269183084344830464597618870606274198851402843400317542936975769600
28	86609187323861458850971162047412743901677011970091031316846259500645694180637168927606947327731302400
29	-730206047797731790050484094188071170062105673971843781091364599256340035656660668570487962941122772992000
30	-11841187898365451552222561026355541527211975723656399790659956226942953124164882301422598966516596463621898240
31	901139515458461930545923006885278771472614075190733859036870533004102727383200260074034569916234010357660385280
32	-401418393246080356158095918586969897764779601276662536032571878859331378708450400687913818247891130696704669615390720
33	-16181547974411563703845793646241113071164011835228146259797441235898569156662983176597964754731883330531187837293918289920
34	253908653021028186781514724073042865341231263081998146268418094168188261867848129789619176188976577609710794662476645762334720
35	-171565859175155979548110343057793673268006922139703220962547847460485199299861206560796701565255844714339392012662912238786969600
36	-37725123152303418869750992667987802721003998136489704525232342217966353106386632481410551832559851221379938822080650773006514556108800
37	-12187734891407932705782133801223574736349452212356704794042126238919807006388766687308656050344169328570739995936210141640000517964759040
38	7095678272891352520363957596059325142108029064965664413924855569688304339590198152369800630595497909515104436965315602757056332042259660800
39	-184860603472445585092651118199084774785674719628102305389917995789048825871877928485836514810090864467132007264839433001354817647756329779200000
40	-544925133189946733422144362799648994823728592659098670667064897881630929650038116967507053965232863822505092705474652306475605229747471686135316480
41	-12411969310611464058339242957717776163454969196205679377115697889604875922148232016731832139636156371358232884646789622473132961735576992769878310912000
42	458073950646909602207590851460091528358172992095579924135464799016344427792055025688943805147572060138937882535558514705973820041207764021222526958535065600
43	35818990024805541837674183301345793668741890392276709792139496860035402684052262497424425884053057606249073323223689110093392718011095616905767380487527332823040
44	-8307328316590160634313805924132642513538545502407525378906997399863172774262495738465618388908079539955726317986230533966937754893329174119497515442534568211906560
45	-1190968572200589969508113146442196653073399788551766150338833088900776473819089820669571058838655830432858868054014220581681350648184224452195980299436356970586207518720
46	-7008040658665755160632846702542283053179255103133168473805237145170622165123118671209656716297202641628999678186077250216046977531303709785896772283104959589358056050360320
47	-586954856515784865820276981693769517621963463165454001709104481785695572102241756691733122601575371632671031977122516883614299100023730960267282924218122748730493856421209964544
48	995589988901209531328357795341675088291375326071832530890285223293121010137739953766250360639304046861424649747412374215420841582911771469434015361279089088871495206416688597565440
49	597780555183695196899320597142288530698676487332007316530836779883810670341069406941228835965308955480586084914632190890243075998597026610171187477198734251532151100314360994564892393472
50	-5464622655069734269439412838783165725432581706933623686182592805900301554244106679335865399090449363355279675567775362568335652132271714054523503715875139193175511532369819208736327717683200


No 26--------------------------------------------------------------------------
d=3, k=2, N=20
top(n)=50

row = [1, x, y, z, x**2, y**2, z**2, x*y, x*z, y*z, x**2*y, x**2*z, y**2*z, x*z**2, y*z**2, x**3, y**3, z**3, x*y*z, x**3*y**3*z**3]

1	995328
2	9953280
3	160579584
4	-43197235200
5	4196263034880
6	-12197103943385088
7	2668113542832095232
8	103915994543846424576
9	30079173600863893868544000
10	-288442403113865790270125998080
11	72403948373543478780326293151416320
12	-314174618221443014425560330850485239808
13	149745383367684200420299273677028270473216
14	2247312353710701048623555913264000176502276096
15	-1602503227475066757525309279209647730403996991488
16	6518313873388759806407403364448695154274859832967168
17	1253251689290802906519312630261865567060156927200854016
18	-10549908137493661870244211510860663541245691250011439104
19	-2757838768597230145304339874363196455166075279085889440317440
20	9305177873675534381235652425505785354766236494474915764720631808
21	864174328747986819570237294721318395292569369197495323232173031424
22	965861201586276435656882117140517214854081520686261695326846885658361856
23	711833839041317848068615841019623099514835348763028439282737468612386472853504
24	-892997121582994359193561638068441876401624877998871429927223908482052736095354880
25	-261385023257798027135486546772586767993746092500854437355031036244745601297294639267840
26	-22842108515876784009284971027541625508738274647171005844032066888949165831211793580029788160
27	80647142868693093443227118855905330790368895022808012342510454304370540471888700213803140956160
28	1495574425980691718916903268389747554933171544724606177895783765591168070138180664805945475744153600
29	1555072179003340404002191580822937982201437397938417496224486873122960365599891751140329960408041635840
30	-38971037941928170981467907185348172437179017178044749851563446481401020622237476375205280416997939824721920
31	1821037184888117862524577193928223487793133825840310705196086722716585610911318271474618781975748392035526410240
32	-471863047428810931190753353110083866839593293828926875907449533997278494403859720989675347028837952391004062149099520
33	22572742260175386913534905993696847996557269748542813602301935555914341573930009591113761941749991945164856780862629068800
34	-868449220281108036451946866132964223667249187823961869100709986841581922449932477562521812191489206172677281588889151733760
35	40706421240648825493473840293295343093080249214772818975655899132255352917878574904980657702846081802710218286157781073937817600
36	-2700822785068589825727306232798706320530812911404875717663712083599082486325677306274809354386491350167752987685582240308563250216960
37	320235168525110957161142358798253216848597406608068397137906906031744949181335320976422288821248188331722728507443795521818413454131200
38	2173771649681422982643909525480801065124502973407360001632713953693717945872241667722285416877830767184103292802956064284451393396308049920
39	-1588610653272068965284084660524936974569885709349443174162980477139048308984808989307887835615702907975912312471083110103634928696763326627840
40	4351800307065070377350864637285584841621686238398327022572338503382696294572167826587576698222261829812112249837756390829540672081920437158592512
41	9666231295268035348270347243243938514018169635440255049326174554912622353853145206290963112475508951488124012483029719728191752956360420045172391936
42	20173732148492173044152010064962155015399181451295129378309632496072738781453531668799300555507345155812129802699910735779478992030941465208999887896576
43	71107035200759384506797295099153639787053964499742137674048347228411157886479526611484888116826621987543161481942379188232112488289007295597322185818578718720
44	569793342158974762677650141483270491118339620509744809655582989067589658361142123312724362336903631008115938853497992293559530561730483121610049491548801859248128
45	-25018370655102656081578680124771446224760322439387575962522370121091688472387614587260329507847184234966482632856166142289922315665461076137386521809803306921027010560
46	-1346693459019642003455631850890546859999364823979741408626099512252317125432607020690528181913549672380135633979885680042579589855919499277233604142111646463544747347804160
47	-63071452643704281989584299339425687444350930686086524318983698586295822275146461512839640749953377108444334744896504215173681359489111574206865654472734686498006915213956087808
48	8152809779796888106881442654878768058917551634586571074169413467855945950038213211892289550689002273512307859026566852178856486674432161717304462035549285483907656565403931018821632
49	-122776839031289653445546157337288650351153028504514752282098276590277172750723900697702606475303279634702799801265040243195898043010265734282549522595079874715366787776597620215039098880
50	-69160910309056296932245282653789653666688457745566251734589939386066746580104702698604656313585235218869485662707379635188890223727059032929668382878128945482882768163445836148897830502400


### Exps (#3) : d=4, k=1 ######################################################
No 27--------------------------------------------------------------------------
d=4, k=1, N=5
top(n)=1000

row = [x*y, y*z, w*z, w*x*y*z, w**6*x**3*y**4*z**5]

1	2
2	-4
3	2
4	-4
5	6
6	2
7	-10
8	8
9	-10
10	16
11	-2
12	-22
13	26
14	-28
15	42
16	-20
17	-42
18	74
19	-82
20	112
21	-82
22	-64
23	190
24	-238
25	306
26	-276
27	-46
28	444
29	-666
30	850
31	-858
32	184
33	934
34	-1776
35	2366
36	-2566
37	1226
38	1684
39	-4486
40	6508
41	-7498
42	5018
43	2142
44	-10656
45	17502
46	-21504
47	17534
48	-734
49	-23454
50	45660

1000	546103005168089992688493903063751436820628454620574814825362436213711783602715830305644


No 28--------------------------------------------------------------------------
d=4, k=1, N=5
top(n)=1000

row = [x*y, y*z, w*z, w*x**2*y*z, w**4*x*y**2*z**3]

1	7
2	-10
3	9
4	-12
5	11
6	9
7	-27
8	28
9	-33
10	34
11	7
12	-63
13	83
14	-94
15	101
16	-20
17	-133
18	229
19	-271
20	296
21	-141
22	-246
23	591
24	-771
25	863
26	-578
27	-351
28	1428
29	-2133
30	2497
31	-2019
32	-124
33	3207
34	-5694
35	7127
36	-6535
37	1771
38	6538
39	-14595
40	19948
41	-20197
42	10077
43	11305
44	-35728
45	54491
46	-60342
47	40351
48	12533
49	-82761
50	144710

1000	2248824769110915209274615779561009377716102018887065896490212992759279079756203005554924


No 29--------------------------------------------------------------------------
d=4, k=1, N=5
top(n)=1000

row = [x*y, y*z, w*z, w*x**2*y*z, w**2*x*y**2*z**2]

1	4
2	-6
3	4
4	-6
5	6
6	6
7	-16
8	14
9	-16
10	18
11	6
12	-38
13	44
14	-46
15	52
16	-6
17	-82
18	126
19	-136
20	150
21	-64
22	-158
23	334
24	-398
25	436
26	-278
27	-252
28	826
29	-1130
30	1270
31	-992
32	-226
33	1904
34	-3086
35	3670
36	-3254
37	540
38	4034
39	-8076
40	10426
41	-10178
42	4334
43	7528
44	-20186
45	28928
46	-30782
47	18846
48	10722
49	-47900
50	78042

1000	1352120457148546076898062674340173746882304045874379011254364754244352214142766107007674


### Exps (#2) : d=4, k=2 ######################################################
No 30--------------------------------------------------------------------------
d=4, k=2, N=15
top(n)=50

row = [1, x, y, z, w, x**2, y**2, z**2, w**2, x**2*y**2, y**2*z**2, w**2*z**2, w*x*y*z, w**5*x**2*y**3*z**4, w**6*x**3*y**4*z**5]

1	3072
2	2262016
3	34109440
4	-788703232
5	55079315456
6	2769600137216
7	-28088098336256
8	39016004944896
9	173478986671104
10	528141193610240
11	15549793646019072
12	-7523028201030144
13	-431108941681995264
14	41316884813991002112
15	-1591289039501388859392
16	119624041209372693080064
17	126633084899558139404568576
18	-714784071260163688991526912
19	-4981383999231753193991909376
20	1790131977011543784029973438464
21	2351478895898633536215795578945536
22	-109075196528493778927770884616192
23	-7394215106919670484546662189604352
24	-83012649367379375418246945324615168
25	-461208231085181742914597801200562688
26	9979901919120186103762305868833050112
27	41761007281837860046236449596567776768
28	124044101718229307106371517404263618560
29	-66668788828871506206474092845328993419776
30	-2434640383398587311469867080796369037020160
31	12296136871107397449954190740290321796618240
32	-9648991977155529394169574219563143393578743808
33	-5733113522105618404429824370255978124421919497216
34	-88796692624414957070622399643932646770625716077568
35	9115336754994227752080431584233219392711543602993152
36	557248685701980402030872449185299200164265450240776192
37	4474640145953401934396307017748440900970238073895352320
38	-12046752661219575438623524397720132681602941404565510144
39	1564837067698882133929062572789764100715046930997058003456
40	800840668556418545816118988748159037873666284682645676032
41	-52782218540633402512778734255962657031792257175821382379520
42	44859277359955366988601510316611563126946010956196884311040
43	2269397922491547222552933887040429182332574068544925149391360
44	430727756614674129902562619775660841681180758417838869486799360
45	1499479336787194235064522109107968993979750495183167446146455040
46	-3852026279905979540773366991646375471883234863633664354215475200
47	33089909746393427427062991507005036309686810033448804698820244080640
48	74655321110537016905334491712142575302623032724015963816244219366860800
49	-1112286819904078437408006344967719419040922064525475858006222969239572480
50	-39138510889770553445306275748856844245665408729115811640882055787001640960


No 31--------------------------------------------------------------------------
d=4, k=2, N=15
top(n)=50

row = [1, x, y, z, w, x**2, y**2, z**2, w**2, x*y, y*z, w*z, w*x, w**5*x**2*y**3*z**4, w**6*x**3*y**4*z**5]

1	-528
2	-20592
3	-12672
4	597312
5	-176381184
6	32295176640
7	-112180079520
8	86365923120
9	135759493440
10	1637761970160
11	48609728916480
12	-346692778041600
13	-3187899578338560
14	9446425563329280
15	-22440774856605537600
16	-259243872477022022400
17	-2610436153647794881014000
18	-2765261399176021837838400
19	-10323203453096068395244800
20	-30051927120075094730921451840
21	3724966686261440684527548920640
22	25630692305082465850169373330048
23	-54481836252429156769827985605168
24	166799603222376980372089758958320
25	404154169265550655428735747364848
26	23329763436195828496386963405527184
27	-70554432579049005423422892305420736
28	-815612399579401310826910137228016320
29	-30162814536389397227599288816287088704
30	3813353563161040523897222016277498700736
31	-482647373453361619168162922999637586297536
32	114397513154500503381801604996760609964341184
33	337678460406541432160929297559116265366953584
34	87569029089268375864029613391159903768266729584
35	-676188458919519847847892970995476127386710935936
36	81957334729501582649007107655132486725069620913472
37	11705553141392519875387785524472401959232441478904320
38	-4593050385510603969099129883460249841973934748315840
39	-250455756966701906699981992424493695870183915438390496
40	136470919911660582083736018858302024561173350655853232
41	201997783838475633525806442126439312744809379239714611520
42	-218618272026588333507202057210116210531580764792795547824
43	-13195898660393825617432581219743933460347757080001596856960
44	-283856394854221370681496997440732603812543131510329730995840
45	-72778274493625077615364732309478482610378570400390805877086080
46	5003292712274661043367527913312833481680819440987200854174504320
47	1299401301898450867754809538153898964697871084757649928241646627520
48	197434601987205276294330230020539755089473668725191976760338002754560
49	4319634545746903278262337928690899894716382598803495247902723734449840
50	146289062671159193971445452336739990048333731484296586420493588991566720


### Exps (#1) : d=4, k=3 ######################################################
No 32--------------------------------------------------------------------------
d=4, k=3, N=35
top(n)=50

row = [1, x, y, z, w, x**2, y**2, z**2, w**2, x*y, x*z, w*x, y*z, w*y, w*z, x**3, y**3, z**3, w**3, x**2*y, x**2*z, w*x**2, x*y**2, y**2*z, w*y**2, x*z**2, y*z**2, w*z**2, w**2*x, w**2*y, w**2*z, x*y*z, w*x*y, w*x*z, w**3*x**2*y**2*z**3]

1	1528823808
2	-2038431744
3	1243443363840
4	-136534158213120
5	3455141806080000
6	18149859907338240000
7	1925791003720933221335040
8	4560471465677612387426893824
9	-3378674993698460100309263843328
10	-29931668448145411097331154236211200
11	-568912723672191619625499558724679761920
12	-61665511603753640975320146309931058017075200
13	71501312815366575979277770193986132261873448386560
14	-53258253599258557856460906479346928447158412896947404800
15	749787112067674971371893790768925622057536524570433945600000
16	14340199475112547978064402789162750738953094817093798950042861568000
17	2033589670813905248346823822313971223410772541842913850551753015243571200
18	160121118402153013050878922849406903407669733459294664341568258450577099325440
19	-12240061672262906273520736193476661626824801538133662775765592033205413745979817984
20	-49722079848055524193784671934588769855450958683618257749960132373670673212974999216848896
21	168587683785825783458910880062873173400926152249053530996983754038590262690764546230087319552
22	-1541331213256845657474359472644320661127307434240312916587679177217091251706142896750144218386661376
23	-15280901821883599540645735592276884499742480879098238304643888629708047961550910219368960887832671420416
24	-513265836688781917036429705445370978940204392527421789250345749711585791712915775421868345805515369543106560
25	-413380846790922923719214058336879896154632191011134207429292158091095697368796996860609080215959077895177691463680
26	-35078353539599731248084370096825612219450376782006721857372046256872815586947348182919803008832530551613718239347998720
27	1115686752155438429872726753187513578007545054139285052411372683728213872980857272194551860588303946432364301495894917775360
28	-115806166822774581694228813915220667309669406937143873067256851661232111735781031148243810477853926021127054977417997145499238400
29	-67752375614127703631416813451550727943111944142555249625232328550351308996433380673187534433724048736831355302258981454130031519334400
30	-17092524931569608976128948170393101191606430301938121614570644298554573978355830902182317735637340451785031650580280852231766895563332648960
31	412123191040294934890813945896770550094784906149994732747366118551519366893021607482746215260969274289169891896034028712481986358175569281024000
32	-137017254615675404452510319598775608220246278757142603771794193399526515256203427322922855379516524474195867458632153098728427102154570335503201075200
33	14896286313341967634058622314227681257436864548941729044827203048777642670407764933931082581383634777907808404916490789395795787718595586769238756845158400
34	5881226829690054783428074934066974270561354128862445964629335489821194142297611454972812646435717838568971826599890757185738639739028486861428474743637200076800
35	5230539758288474838831457315138846366610557186619005559773676063835672563826526001120226068126569013940922922738055346863965194378955645925108248336588290080846643200
36	-2277856011538098990855133080980730766482167135927867372624050256481013540522022544162996720029690234905414195894966870572820727507631723050587922723781050317175799781785600
37	67186753475052273918349922875600563404070382425992334713440151159686335183781254358302650550158777089459366567250787987669250278877760355529439892272297233331571976720511454412800
38	-788896663455354424360184277939533623532493463658108611173747715464427977915026809026634738739629245644283910529744383039638336272411458062010265206948036475443063223614735692307051315200
39	-8645903946052174347435973783258856012646216166301743802230948195425349278447979865552411533943674004721689336546758200870063620519830545756603127305352681790995600042338612464895016717359513600
40	9784598593484667340288603963273233791392359908309961483556759947425178576672460571437647093424840925848947109962338233821813087725001822968890377129365984616836078946606078869216120016032110529740800
41	-482784868066276601834295978479442617325579114856400040718051649135016909413578349695318115373077185541420430505291709499996907550594609136613034981840808481308746034702605702001126068354896097689944981504000
42	551654221547584750140358292409490716477324568893615755806415143214388011590720546153847175789406984718060176619007155714743809823049783587408690867433645208293332841076429483831747526769564949100830091309901414400
43	-95567932637288203511745401077509109257888063327436055681820381352427740847631067514679451989568220328598473688423050045055920248817401522437350707423697810040042227329474180549480070093784341181395271800660522801561600
44	-739033715594754711729677874667566658273061237767473117331684949968513352827199211834883101405251438689404786405917749628888416082399415500182808652716229466034316784037879844068694071337561210370785344250517756036239065088000
45	162954533733676722973479980642906235681982647043902183772303628226124057699046199176096884141321384836020561959168189602197493611767214172380845853065233908749840301950375236221190113006645231402257761689516452779380694709174272000
46	-230814030809849693900688677550084227462725836501171694215078826444738962764368422151994497708852092421702486317072419730645049610566692367106845547946559935624445299742459334225731905513227168464254354553578327916662302929411557556224000
47	123225271760057676260538309823295061634179816253177721100518281247704001173880978435334318549859592277283777446946177068145922419185601771147852969906831121666988749460642928493812991990575368137387390447881939937913124739015727293524869120000
48	43494900349692652848542124143769801025381845438286833337029923818289510558421243029318574608826368872529535893910472459581520233735049733618530502314482822913084882242270927896972677813972069991375624730256695907205094828227940477037500652584960000
49	-19225560109862117690580904786534182623741711824616911808434035893951368666932723118086189994225043152076624532807498650466608074488385891707497588625956750653110171012539404297688194389223977997540219654892217979021074186418625233239732375179073945600000
50	553046266099391454695937002834657004812373739180297652364541200852550330234747902109950841384984249238350919930189594182111352466318939172755182860381958301820429308524959237269059366914816845013580093075816932748753127476668596856416007403562979752172899532800




==> anc/script-experiments.py <==
import sympy as sp
import itertools as its
import math
from tqdm import tqdm

x, y, z, w, r, t, u, s = sp.symbols('x y z w r t u s')


def difflist(L:list, var):
    out = []
    for i in range(len(L)):
        if type(var)==tuple:out.append(sp.diff(L[i],*var))
        else:
            out.append(sp.diff(L[i],var))

    return out


def wronskian_row(k,d,row,xis=[x,y,z,w,r,t,u,s],printout=True):
    xis = xis[0:d]

    ders = []
    coeff = 1
    for ordr in range(1,k+1):
        for comb in its.combinations_with_replacement(xis, ordr):
            ders.append(comb)

            coeff *= math.factorial(comb.count(x))
            coeff *= math.factorial(comb.count(y))

    M = sp.Matrix([row]+[difflist(row,der) for der in ders])

    det_M = sp.factor(M.det())

    if printout:
        #sp.pprint(M)
        print(f"Wronskian k={k}, d={d}; coeff = {coeff}")
        print(f"{row} = {det_M}")

    return det_M


def iterprocess(k,d,row,top):
    print(f"row = {row}")
    print("")
    for i in range(1,51):
        wr = wronskian_row(k,d,row,printout=False)
        coeff, term = wr.as_coeff_Mul()
        row.pop(0)
        row.append(term)
        if coeff==0:return 0
        print(f"{i}\t{coeff}")

    for i in tqdm(range(51,top+1)):
        wr = wronskian_row(k,d,row,printout=False)
        coeff, term = wr.as_coeff_Mul()
        row.pop(0)
        row.append(term)
        if coeff==0:return 0
        #print(term)
    
    print(f"{i}\t{coeff}")

    return 1


row = [
    1,
    x,
    y,
    z,
    w,
    x**2,
    y**2,
    z**2,
    w**2,
    x*y,
    x*z,
    x*w,
    y*z,
    y*w,
    z*w,
    x**3,
    y**3,
    z**3,
    w**3,
    x**2*y,
    x**2*z,
    x**2*w,
    y**2*x,
    y**2*z,
    y**2*w,
    z**2*x,
    z**2*y,
    z**2*w,
    w**2*x,
    w**2*y,
    w**2*z,
    x*y*z,
    x*y*w,
    x*z*w,
    x**2*y**2*z**3*w**3
    ]

# NB! here k precedes d in the list of four arguments
print(iterprocess(3,4,row,55))













